Beep: Fine-grained Fix Localization by Learning to Predict Buggy Code Elements

Software Fault Localization refers to the activity of finding code elements (e.g., statements) that are related to a software failure. The state-of-the-art fault localization techniques, however, produce coarse-grained results that can deter manual debugging or mislead automated repair tools. In this work, we focus specifically on the fine-grained identification of code elements (i.e., tokens) that must be changed to fix a buggy program: we refer to it as fix localization. This paper introduces a neural network architecture (named Beep) that builds on AST paths to predict the buggy code element as well as the change action that must be applied to repair a program. Leveraging massive data of bugs and patches within the CoCoNut dataset, we trained a model that was (1) effective in localizing the buggy tokens with the Mean First Rank significantly higher than a statistics based baseline and a machine learning-based baseline, and (2) effective in predicting the repair operators (with the associated buggy code elements) with a Recall@1= 30-45% and the Mean First Rank=7-12 (evaluated by CoCoNut, ManySStuBs4J, and Defects4J datasets). To showcase how fine-grained fix localization can help program repair, we employ it in two repair pipelines where we use either a code completion engine to predict the correct token or a set of heuristics to search for the suitable donor code. A key strength of accurate fix localization for program repair is that it reduces the chance of patch overfitting, a challenge in generate-and-validate automated program repair: both two repair pipelines achieve a correctness ratio of 100%, i.e., all generated patches are found to be correct. Moreover, accurate fix localization helps enhance the efficiency of program repair.

==> figs/boxplot1-1.R <==
a <- read.csv("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES1.csv", header=T)
#library(plyr)
library(ggplot2)

#dd <-melt(a, measure.vars = 2:51) #,number,patches
ggplot(a, 
  aes(x=Tool, y=Number2) ) + #, color=Patches , fill=Patches
  stat_boxplot(geom ='errorbar') + #  size=0.1, colour="black" 
  geom_boxplot(
    #stat = "boxplot",varwidth = FALSE, 
    #outlier.color = NULL, #linetype="dashed",#outlier.shape = NA,
    #outlier.fill = NULL, outlier.size = 1.5,
    #outlier.stroke = 0.5#, outlier.alpha = NULL, #notch = FALSE,
    #notchwidth = 0.5, na.rm = FALSE, show.legend = NA,#inherit.aes = TRUE, 
  ) +
  #facet_wrap(~group1)+
  scale_fill_manual(
    values = c("white", "white"),
    breaks=c("All patches", "Correct patches"),
    labels=c("All patches","Correct patches")
  )  + 
  
  coord_flip() + # horizontalize boxplot
  scale_x_discrete(
    name = "",
    limits=c("RSRepair-A (8)"),
    expand = c(0.5,0.1),
    position = 'bottom'
  ) +
  coord_flip(ylim=c(0, 180)) + # horizontalize boxplot
  scale_y_continuous(
    name = "",
    breaks= round(seq(0, 180, by = 30)),
    expand = c(0.1,0.1)
  ) +
  theme_set( theme_bw( base_family= "serif")) +
  theme(
    panel.border = element_rect(linetype = "solid", fill = NA, color = "black"),
    panel.grid.major = element_blank(), 
    panel.grid.minor = element_blank(),
    panel.background = element_blank(), 
    #axis.line = element_line(colour = "black"),
    axis.title.x = element_text(size=18, family = "Times", color = "black"),
    axis.title.y = element_text(size=1, family = "Times", color = "black"),
    axis.text.x = element_text(size=12, color = "black",family="Times"),
    axis.text.y = element_text(size=16, color = "black",family="Times"),
    axis.line = element_line(size=0.1),
    # legend.position = c(.85,.86),
    # legend.text = element_text(size=14, family = "Times", colour = "black"),
    # legend.title = element_blank(),#element_text(size=18, family = "Times", colour = "black", face="bold"),
    # legend.key.size = unit(0.6, "cm")
  )

ggsave("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES1-1.pdf", width = 18, height =2.6, units = "cm")




==> figs/boxplot1.R <==
a <- read.csv("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES1.csv", header=T)
#library(plyr)
library(ggplot2)

#dd <-melt(a, measure.vars = 2:51) #,number,patches
ggplot(a, 
  aes(x=Tool, y=Number2) ) + #, color=Patches , fill=Patches
  stat_boxplot(geom ='errorbar') + #  size=0.1, colour="black" 
  geom_boxplot(
    #stat = "boxplot",varwidth = FALSE, 
    #outlier.color = NULL, #linetype="dashed",#outlier.shape = NA,
    #outlier.fill = NULL, outlier.size = 1.5,
    #outlier.stroke = 0.5#, outlier.alpha = NULL, #notch = FALSE,
    #notchwidth = 0.5, na.rm = FALSE, show.legend = NA,#inherit.aes = TRUE, 
  ) +
  #facet_wrap(~group1)+
  scale_fill_manual(
    values = c("white", "black"),
    breaks=c("All patches", "Correct patches"),
    labels=c("All patches","Correct patches")
  )  + 
  
  coord_flip() + # horizontalize boxplot
  scale_x_discrete(
    name = "",
    limits=c("PEARL (30)","TBar (20)","AVATAR (13)","FixMiner (20)","SimFix (14)","ARJA (7)","Cardumen (6)","ACS (3)","Nopol (2)","DynaMoth (2)",
             "Kali-A (5)","jKali (2)","kPAR (14)","jMutRepair (4)","GenProg-A (5)","jGenProg (4)"),
    expand = c(0.05,0.01),
    position = 'bottom'
  ) +
  coord_flip(ylim=c(0, 30)) + # horizontalize boxplot
  scale_y_continuous(
    name = "# of patch candidates",
    breaks= round(seq(0, 30, by = 5)),
    expand = c(0.01,0.01)
  ) +
  theme_set( theme_bw( base_family= "serif")) +
  theme(
    panel.border = element_rect(linetype = "solid", fill = NA, color = "black"),
    panel.grid.major = element_blank(), 
    panel.grid.minor = element_blank(),
    panel.background = element_blank(), 
    #axis.line = element_line(colour = "black"),
    axis.title.x = element_text(size=18, family = "Times", color = "black"),
    axis.title.y = element_text(size=1, family = "Times", color = "black"),
    axis.text.x = element_text(size=12, color = "black",family="Times"),
    axis.text.y = element_text(size=16, color = "black",family="Times"),
    axis.line = element_line(size=0.1),
    # legend.position = c(.85,.86),
    # legend.text = element_text(size=14, family = "Times", colour = "black"),
    # legend.title = element_blank(),#element_text(size=18, family = "Times", colour = "black", face="bold"),
    # legend.key.size = unit(0.6, "cm")
  )

ggsave("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES.pdf", width = 18, height =15, units = "cm")




==> figs/boxplot2.R <==
a <- read.csv("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES1.csv", header=T)
#library(plyr)
library(ggplot2)

#dd <-melt(a, measure.vars = 2:51) #,number,patches
ggplot(a, 
  aes(x=Tool, y=Number) ) + #, color=Patches , fill=Patches
  stat_boxplot(geom ='errorbar') + #  size=0.1, colour="black" 
  geom_boxplot(
    #stat = "boxplot",varwidth = FALSE, 
    #outlier.color = NULL, #linetype="dashed",#outlier.shape = NA,
    #outlier.fill = NULL, outlier.size = 1.5,
    #outlier.stroke = 0.5#, outlier.alpha = NULL, #notch = FALSE,
    #notchwidth = 0.5, na.rm = FALSE, show.legend = NA,#inherit.aes = TRUE, 
  ) +
  #facet_wrap(~group1)+
  scale_fill_manual(
    values = c("white", "white"),
    breaks=c("All patches", "Correct patches"),
    labels=c("All patches","Correct patches")
  )  + 
  
  coord_flip() + # horizontalize boxplot
  scale_x_discrete(
    name = "",
    limits=c("BEP","TBar","AVATAR","FixMiner","SimFix","kPAR"),
    expand = c(0.05,0.01),
    position = 'bottom'
  ) +
  coord_flip(ylim=c(0, 170)) + # horizontalize boxplot
  scale_y_continuous(
    name = "# of patch candidates",
    breaks= round(seq(0, 160, by = 20)),
    expand = c(0.01,0.01)
  ) +
  theme_set( theme_bw( base_family= "serif")) +
  theme(
    panel.border = element_rect(linetype = "solid", fill = NA, color = "black"),
    panel.grid.major = element_blank(), 
    panel.grid.minor = element_blank(),
    panel.background = element_blank(), 
    #axis.line = element_line(colour = "black"),
    axis.title.x = element_text(size=18, family = "Times", color = "black"),
    axis.title.y = element_text(size=1, family = "Times", color = "black"),
    axis.text.x = element_text(size=12, color = "black",family="Times"),
    axis.text.y = element_text(size=16, color = "black",family="Times"),
    axis.line = element_line(size=0.1),
    # legend.position = c(.85,.86),
    # legend.text = element_text(size=14, family = "Times", colour = "black"),
    # legend.title = element_blank(),#element_text(size=18, family = "Times", colour = "black", face="bold"),
    # legend.key.size = unit(0.6, "cm")
  )

ggsave("/Users/kui.liu/Public/Papers/2021-ICSE-LocateBuggyPart/figs/PFL-PATCHES2.pdf", width = 18, height =6, units = "cm")



